On Perfectly Friendly Bisections of Random Graphs

We prove that there exists a constant $\gamma_{\mathrm{crit}}\approx .17566$ such that if $G\sim \mathbb{G}(n,1/2)$ then for any $\varepsilon > 0$ with high probability $G$ has a equipartition such that each vertex has $(\gamma_{\mathrm{crit}}-\varepsilon)\sqrt{n}$ more neighbors in its own part than in the other part and with high probability no such partition exists for a separation of $(\gamma_{\mathrm{crit}}+\varepsilon)\sqrt{n}$. The proof involves a number of tools ranging from isoperimetric results on vertex-transitive sets of graphs coming from Boolean functions, switchings, degree enumeration formulas, and the second moment method. Our results substantially strengthen recent work of Ferber, Kwan, Narayanan, and the last two authors on a conjecture of F\"uredi from 1988 and in particular prove the existence of fully-friendly bisections in $\mathbb{G}(n,1/2)$

==> InitialLocalizationViaConvexity.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import scipy.integrate as integrate
import scipy.special as special
import numpy as np
import math
from mpmath import mp
from flint import *
mp.dps = 25
eps = .000000001
M = 100000000


# In[2]:


# Functions for iterating the first moment computation
def g(t):
    return np.exp(-t**2/2)/np.sqrt(2*math.pi)
def g_arb(x, a):
    return (-x*x/2).exp()/ (2*arb.pi()).sqrt()
def iter_firstmoment(a):
    upper = -np.exp(-(h+a)**2)/2/np.sqrt(math.pi)
    lower = integrate.nquad(g, [[(h+a)*(2**.5), np.inf]])[0]
    return upper/lower


# In[3]:


# Code for Claim B.11
# Computing a lower_bound for gamma_crit
h = .24841951
h_acb = acb(.24841951)
curr_val = 0
for j in range(25):
    curr_val = (curr_val+iter_firstmoment(curr_val))/2
    curr_val = iter_firstmoment(curr_val)
print("The approximate estimate for critical points")
print(curr_val)
cert_value = -0.445183267
integ_val = (h + cert_value) * np.sqrt(2)
# We now certify the integration using both the scipy package and the mp_math package. 
val_scipy = math.log(2)-cert_value**2+np.log(integrate.nquad(g, [[integ_val, np.inf]])[0])
print("The value outputted by scipy is: ")
print(val_scipy)
val_mpmath = math.log(2)-cert_value**2+mp.log(mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2*math.pi), [integ_val, mp.inf]))
print("The value outputted by mpmath is: ")
print(val_mpmath)

# We now use the interval arithmetic version of Flint to compute the desired result
print("The value outputted by Flint is: ")
cert_value_acb = acb(cert_value)
integ_val_acb = (h_acb + cert_value_acb) * (acb(2)).real_sqrt()
integral_acb = acb.integral(g_arb, integ_val_acb, acb(M)).log()
val_flint = acb(2).log() - cert_value_acb * cert_value_acb + integral_acb
print(val_flint)


# In[4]:


# Code for Claim B.11
# Computing a upper bound for gamma_crit
h = .24841959
h_acb = acb(.24841959)
curr_val = 0
for j in range(25):
    curr_val = (curr_val+iter_firstmoment(curr_val))/2
    curr_val = iter_firstmoment(curr_val)
print("The approximate estimate for ")
print(curr_val)
cert_value = -0.44518333
integ_val = (h+cert_value) * np.sqrt(2)

# We now certify the integration using both the scipy package and the mp_math package. 
val_scipy = math.log(2)-cert_value**2+np.log(integrate.nquad(g, [[integ_val, np.inf]])[0])
print("The value outputted by scipy is: ")
print(val_scipy)
val_mpmath = math.log(2)-cert_value**2+mp.log(mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2*math.pi), [integ_val, mp.inf]))
print("The value outputted by mpmath is: ")
print(val_mpmath)

# We now certify the derivative bounds using both the scipy package and the mp_math package. 
deriv_scipy = -2 * cert_value - np.exp(-(h+cert_value)**2)/np.sqrt(math.pi)/integrate.nquad(g, [[integ_val, np.inf]])[0]
print("The derivative outputted by scipy is: ")
print(deriv_scipy)

deriv_mpmath = -2 * cert_value - mp.exp(-(h+cert_value)**2)/mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2), [integ_val, mp.inf])
print("The derivative outputted by mpmath is: ")
print(deriv_mpmath)

# We now use the interval arithmetic version of Flint to compute the desired result
print("The value outputted by Flint is: ")
cert_value_acb = acb(cert_value)
integ_val_acb = (h_acb + cert_value_acb) * (acb(2)).real_sqrt()
integral_acb = acb.integral(g_arb, integ_val_acb, acb(M)).log()
val_flint = acb(2).log() - cert_value_acb * cert_value_acb + integral_acb
print(val_flint)

print("The derivative outputted by Flint is: ")
deriv_val_acb = - 2 * cert_value_acb - (-(h_acb + cert_value_acb) ** 2).exp()/(arb.pi()).sqrt()/acb.integral(g_arb, integ_val_acb, acb(M))
print(deriv_val_acb)


# In[5]:


# Bounding initial segment to initial region of control used in Lemma B.1
h = .2484195
h_acb = acb(.2484195)

# Standard numpy code for computing the lower bound
b_upp = .001
val = -2*b_upp*np.log(b_upp) - 2 * (1-b_upp)*np.log(1-b_upp)
curr_low = -.37
val_low = -curr_low**2+np.log(integrate.nquad(g, [[(h+curr_low)*(2**.5), np.inf]])[0])
print("The numpy value is: ")
print(2 * math.log(2) + val + 2 * val_low)

# Standard numpy code for computing the upper bound
curr_high = -.52
val_high = -curr_high**2+np.log(integrate.nquad(g, [[(h+curr_high)*(2**.5), np.inf]])[0])
print("The numpy value is: ")
print(2 * math.log(2) + val + 2 * val_high)

# Standard numpy code for computing the middle point
curr_high = -.45
val_high = -curr_high**2+np.log(integrate.nquad(g, [[(h+curr_high)*(2**.5), np.inf]])[0])
print("The numpy value is: ")
print(2 * math.log(2) + val + 2 * val_high)

# Flint code verifying the computation for the lower bound
b_upp = acb(.001)
val = -2 * b_upp * b_upp.log() - 2 * (1-b_upp) * (1-b_upp).log()
curr_low = acb(-.37)
val_low = -curr_low**2 + acb.integral(g_arb, (h_acb + curr_low)*(acb(2).sqrt()), acb(M)).log()
print("The Flint value is: ")
print(2 * acb(2).log() + val + 2 * val_low)

# Flint code verifying the computation for the upper bound
curr_high = acb(-.52)
val_high = -curr_high ** 2 + acb.integral(g_arb, (h_acb + curr_high)*(acb(2).sqrt()), acb(M)).log()
print("The Flint value is: ")
print(2 * acb(2).log() + val + 2 * val_high)

# Flint code verifying the computation for the upper bound
curr_high = acb(-.45)
val_high = -curr_high ** 2 + acb.integral(g_arb, (h_acb + curr_high)*(acb(2).sqrt()), acb(M)).log()
print("The Flint value is: ")
print(2 * acb(2).log() + val + 2 * val_high)


# In[6]:


# These are the core computational functions. 
# These functions compute the probability that P[\sqrt{corr}Z_1 \pm \sqrt{1-corr}Z_2\ge val].
# This relies on the Claim B.6.
def scipy_gauss_comp(corr, val):
    p = 2 * corr - 1
    integ1 = integrate.nquad(g,[[-np.inf, -val]])[0]
    integ2 = integrate.nquad(lambda x: mp.exp(-val**2/(1+x))*mp.sqrt(1/(1-x**2)), [[0, p]])[0]/2/math.pi
    return integ1**2 + integ2

def mpmath_gauss_comp(corr, val):
    p = 2 * corr - 1
    integ1 = mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2*math.pi), [-np.inf, -val])
    integ2 = mp.quad(lambda x: mp.exp(-val**2/(1+x))*mp.sqrt(1/(1-x**2)), [0, p])/2/math.pi
    return integ1**2 + integ2

def flint_gauss_comp(corr, val):
    corr_acb = acb(corr)
    val_acb = acb(val)
    p = 2 * corr_acb - 1
    integ1 = acb.integral(g_arb, acb(-M), -val_acb)
    integ2 = acb.integral(lambda x, _: (-val_acb**2/(acb(1.0)+x)).exp() * (acb(1)/(acb(1)-x**2)).sqrt(), 0, p)/2/arb.pi()
    return integ1**2 + integ2

# Return derivative of f(b,a) in scipy
def scipy_deriv(corr, val):
    upp1 = -2 * np.exp(- val ** 2)/np.sqrt(math.pi)
    upp2 = integrate.nquad(g, [[np.sqrt(2*(1-corr)/corr)*val, np.inf]])[0]
    return upp1 * upp2
    
# Return derivative of f(b,a) in mpmath
def mpmath_deriv(corr, val):
    upp1 = -2 * mp.exp(- val ** 2)/mp.sqrt(math.pi)
    upp2 = mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2*math.pi), [mp.sqrt(2*(1-corr)/corr)*val, np.inf])
    return upp1 * upp2

# Return derivative of f(b,a) in Flint
def flint_deriv(corr, val):
    corr_acb = acb(corr)
    val_acb = acb(val)
    upp1 = -2 * (- val_acb ** 2).exp()/arb.pi().sqrt()
    upp2 = acb.integral(g_arb, (2*(1-corr_acb)/corr_acb).sqrt() * val_acb, acb(M))
    return upp1 * upp2


# In[7]:


# Removing numerically instable instances when b is sufficiently small. 
# The code corresponds to Claim B.12
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
curr2 = -.45
for j in range(10,50):
    list_of_steps.append((j,10000))
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    mult_2 = np.sqrt((1-b_low)/(1-b_high))
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    mult_2_acb = ((1-b_low_acb)/(1-b_high_acb)).sqrt()
    
    # Iterative process for computing a_2 when h+a_2 < 0
    def iter_2_neg(a):
        val = (h+a)*mult_2
        upper1 = -(1-b_high)*math.exp(-val**2) * mult_2
        upper2 = integrate.nquad(g, [[np.sqrt(2*b_low/(1-b_low))*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
     
    update_curr2 = iter_2_neg(curr2)
    if abs(curr2 - update_curr2)>eps:
        while abs(curr2 - iter_2_neg(curr2))>eps:
            for _ in range(5):
                curr2 = (iter_2_neg(curr2)+curr2)/2
    else:
        curr2 = update_curr2
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr2))
    
    val2 = (h+curr2) * mult_2
    
    curr2_acb = acb(curr2)
    val2_acb = (h_acb + curr2_acb) * mult_2_acb
    
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr2**2
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2*np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr2**2
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2*np.sqrt(2)))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr2_acb**2
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    print("The value from flint:" + str(output_val_acb))
    
    deriv_scipy = - 4 * curr2 
    deriv_scipy += 2 * (1-b_high) * mult_2 * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath = - 4 * curr2 
    deriv_mpmath += 2 * (1-b_high) * mult_2 * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The derivatives from (scipy, mpmath) are: " + str(deriv_scipy) + ", " + str(deriv_mpmath))
    
    deriv_acb = - 4 * curr2_acb 
    deriv_acb += 2 * (1-b_high_acb) * mult_2_acb * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The derivatives from flint is: " + str(deriv_acb))
    print()


# In[8]:


# Removing numerically instable instances when b is sufficiently small. 
# The code corresponds to Claim B.13
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(1,5):
    list_of_steps.append((j,1000))
curr2 = -.451
max_curr = -.01
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)

    # Iterative process for computing a_2 when h+a_2 > 0
    def iter_2_pos(a):
        val = (h+a)
        upper1 = -(1-b_high)*math.exp(-val**2)
        upper2 = integrate.nquad(g, [[((2*b_low/(1-b_low))**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    
    update_curr2 = iter_2_pos(curr2)
    if abs(curr2 - update_curr2)>eps:
        while abs(curr2 - iter_2_pos(curr2))>eps:
            for _ in range(5):
                curr2 = (iter_2_pos(curr2)+curr2)/2
    else:
        curr2 = update_curr2
        
    val2 = (h+curr2)
    
    curr2_acb = acb(curr2)
    val2_acb = h_acb + curr2_acb
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr2))
    
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr2**2
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr2**2
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2)))    
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr2_acb**2
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()
    
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
                                       
    deriv_scipy = - 4 * curr2 
    deriv_scipy += 2 * (1-b_high) * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath = - 4 * curr2 
    deriv_mpmath += 2 * (1-b_high) * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The derivatives from (scipy, mpmath) are: " + str(deriv_scipy) + ", " + str(deriv_mpmath))
    
    deriv_acb = - 4 * curr2_acb 
    deriv_acb += 2 * (1-b_high_acb) * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The derivatives from flint is: " + str(deriv_acb))
    
    print("There exists a correction: " + str(val2 < 0))
    print("The size of the correction is: " + str(2 * val2**2))
    print()


# In[9]:


# Removing b between .005 and .5 and h+a_1 is positive, h+a_2 is positive. 
# This corresponds to Claim B.14 in the paper
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(5,20):
    list_of_steps.append((j,1000))
for j in range(2,50):
    list_of_steps.append((j,100))
(curr1, curr2) = (-.086, -.451)
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    
    # Iterative process for computing a_1 when h+a_1 > 0
    def iter_1_pos(a):
        val = (h+a)
        upper1 = -(b_low)*math.exp(-val**2)
        upper2 = integrate.nquad(g, [[((2*(1-b_high)/b_high)**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(b_high, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1*upper2/lower
    # Iterative process for computing a_2 when h+a_2 > 0
    def iter_2_pos(a):
        val = (h+a)
        upper1 = -(1-b_high)*math.exp(-val**2)
        upper2 = integrate.nquad(g, [[((2*b_low/(1-b_low))**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    (update_curr1, update_curr2) = (iter_1_pos(curr1), iter_2_pos(curr2))
    if abs(curr1 - update_curr1) + abs(curr2 - update_curr2)>eps:
        while abs(curr1 - iter_1_pos(curr1)) + abs(curr2 - iter_2_pos(curr2))>eps:
            for _ in range(5):
                (curr1, curr2) = ((iter_1_pos(curr1)+curr1)/2, (iter_2_pos(curr2)+curr2)/2)
    else:
        (curr1, curr2) = (update_curr1, update_curr2)
        
    val1 = (h+curr1)
    val2 = (h+curr2)
    
    curr1_acb = acb(curr1)
    curr2_acb = acb(curr2)
    val1_acb = h_acb + curr1_acb
    val2_acb = h_acb + curr2_acb
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr1) + ", " + str(curr2))
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val += 2*b_low*np.log(scipy_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val2 += 2*b_low*mp.log(mpmath_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2)))                      
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr1_acb**2-2*curr2_acb**2
    output_val_acb += 2*b_low_acb*(flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())).log() 
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()                    
    print("The values from flint is: " + str(output_val_acb))
    
                                  
    deriv_scipy_1 = - 4 * curr1 
    deriv_scipy_1 += 2 * b_low * scipy_deriv(b_high, val1)/scipy_gauss_comp(b_high, val1 * np.sqrt(2))
    
    deriv_mpmath_1 = - 4 * curr1
    deriv_mpmath_1 += 2 * b_low * mpmath_deriv(b_high, val1)/mpmath_gauss_comp(b_high, val1 * np.sqrt(2))
    print("The a1 derivative from (scipy, mpmath) are: " + str(deriv_scipy_1)+ ", " + str(deriv_mpmath_1))
    
    deriv_flint_1 = - 4 * curr1_acb
    deriv_flint_1 += 2 * b_low_acb * flint_deriv(b_high_acb, val1_acb)/flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())
    print("The a1 derivative from flint is: " + str(deriv_flint_1))
                                  
    
    deriv_scipy_2 = - 4 * curr2 
    deriv_scipy_2 += 2 * (1-b_high) * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath_2 = - 4 * curr2 
    deriv_mpmath_2 += 2 * (1-b_high) * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The a2 derivative from (scipy, mpmath) are: " + str(deriv_scipy_2)+ ", " + str(deriv_mpmath_2))
    
    deriv_flint_2 = - 4 * curr2_acb
    deriv_flint_2 += 2 * (1-b_high_acb) * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The a2 derivative from flint is: " + str(deriv_flint_2))
    
    print("There exists an a1 correction: " + str(val1 < 0))
    print("The size of the correction is: " + str(2 * val1**2))
    print("There exists an a2 correction: " + str(val2 < 0))
    print("The size of the correction is: " + str(2 * val2**2))
    print()


# In[10]:


# Removing b between .005 and .5 and h+a_1 is negative, h+a_2 is positive. 
# This corresponds to Claim B.15 in the paper
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(5,20):
    list_of_steps.append((j,1000))
for j in range(2,50):
    list_of_steps.append((j,100))
(curr1, curr2) = (-.086, -.451)
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    mult_1 = (b_high/b_low)**.5
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    mult_1_acb = (b_high_acb/b_low_acb).sqrt()
    
    # Iterative process for computing a_1 when h+a_1 < 0
    def iter_1_neg(a):
        val = (h+a) * mult_1
        upper1 = -(b_low)*math.exp(-val**2) * mult_1
        upper2 = integrate.nquad(g, [[((2*(1-b_high)/b_high)**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(b_high, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1*upper2/lower
    # Iterative process for computing a_2 when h+a_2 > 0
    def iter_2_pos(a):
        val = (h+a)
        upper1 = -(1-b_high)*math.exp(-val**2)
        upper2 = integrate.nquad(g, [[((2*b_low/(1-b_low))**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    
    (update_curr1, update_curr2) = (iter_1_neg(curr1), iter_2_pos(curr2))
    if abs(curr1 - update_curr1) + abs(curr2 - update_curr2)>eps:
        while abs(curr1 - iter_1_neg(curr1)) + abs(curr2 - iter_2_pos(curr2))>eps:
            for _ in range(5):
                (curr1, curr2) = ((iter_1_neg(curr1)+curr1)/2, (iter_2_pos(curr2)+curr2)/2)
    else:
        (curr1, curr2) = (update_curr1, update_curr2)
    

    val1 = (h+curr1) * mult_1
    val2 = (h+curr2) 
    
    curr1_acb = acb(curr1)
    curr2_acb = acb(curr2)
    val1_acb = (h_acb+curr1_acb) * mult_1_acb
    val2_acb = (h_acb+curr2_acb)
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr1) + ", " + str(curr2))
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val += 2*b_low*np.log(scipy_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val2 += 2*b_low*mp.log(mpmath_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2)))                      
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr1_acb**2-2*curr2_acb**2
    output_val_acb += 2*b_low_acb*(flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())).log() 
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()                    
    print("The values from flint is: " + str(output_val_acb))
    
    deriv_scipy_1 = - 4 * curr1 
    deriv_scipy_1 += 2 * b_low * mult_1 * scipy_deriv(b_high, val1)/scipy_gauss_comp(b_high, val1 * np.sqrt(2))
    
    deriv_mpmath_1 = - 4 * curr1
    deriv_mpmath_1 += 2 * b_low * mult_1 * mpmath_deriv(b_high, val1)/mpmath_gauss_comp(b_high, val1 * np.sqrt(2))
    print("The a1 derivative from (scipy, mpmath) are: " + str(deriv_scipy_1)+ ", " + str(deriv_mpmath_1))
    
    deriv_flint_1 = - 4 * curr1_acb
    deriv_flint_1 += 2 * b_low_acb * mult_1_acb * flint_deriv(b_high_acb, val1_acb)/flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())
    print("The a1 derivative from flint is: " + str(deriv_flint_1))
    
    deriv_scipy_2 = - 4 * curr2 
    deriv_scipy_2 += 2 * (1-b_high) * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath_2 = - 4 * curr2 
    deriv_mpmath_2 += 2 * (1-b_high) * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The a2 derivative from (scipy, mpmath) are: " + str(deriv_scipy_2)+ ", " + str(deriv_mpmath_2))
    
    deriv_flint_2 = - 4 * curr2_acb
    deriv_flint_2 += 2 * (1-b_high_acb) * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The a2 derivative from flint is: " + str(deriv_flint_2))
    
    print("There exists an a1 correction: " + str(val1 > 0))
    print("The size of the correction is: " + str(2 * val1**2))
    print("There exists an a2 correction: " + str(val2 < 0))
    print("The size of the correction is: " + str(2 * val2**2))
    print()


# In[11]:


# Removing b between .005 and .5 and h+a_1 is positive, h+a_2 is negative. 
# This corresponds to Claim B.16 in the paper
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(5,20):
    list_of_steps.append((j,1000))
for j in range(2,50):
    list_of_steps.append((j,100))
(curr1, curr2) = (-.086, -.451)
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    mult_2 = ((1-b_low)/(1-b_high))**.5
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    mult_2_acb = ((1-b_low_acb)/(1-b_high_acb)).sqrt()
    
    # Iterative process for computing a_1 when h+a_1 > 0
    def iter_1_pos(a):
        val = (h+a)
        upper1 = -(b_low)*math.exp(-val**2)
        upper2 = integrate.nquad(g, [[((2*(1-b_high)/b_high)**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(b_high, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1*upper2/lower

    # Iterative process for computing a_2 when h+a_2 < 0
    def iter_2_neg(a):
        val = (h+a)*mult_2
        upper1 = -(1-b_high)*math.exp(-val**2) * mult_2
        upper2 = integrate.nquad(g, [[np.sqrt(2*b_low/(1-b_low))*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    
    
    (update_curr1, update_curr2) = (iter_1_pos(curr1), iter_2_neg(curr2))
    if abs(curr1 - update_curr1) + abs(curr2 - update_curr2)>eps:
        while abs(curr1 - iter_1_pos(curr1)) + abs(curr2 - iter_2_neg(curr2))>eps:
            for _ in range(5):
                (curr1, curr2) = ((iter_1_pos(curr1)+curr1)/2, (iter_2_neg(curr2)+curr2)/2)
    else:
        (curr1, curr2) = (update_curr1, update_curr2)
        
    val1 = (h+curr1) 
    val2 = (h+curr2) * mult_2
    
    curr1_acb = acb(curr1)
    curr2_acb = acb(curr2)
    val1_acb = (h_acb + curr1_acb) 
    val2_acb = (h_acb + curr2_acb) * mult_2_acb
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr1) + ", " + str(curr2))
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val += 2*b_low*np.log(scipy_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val2 += 2*b_low*mp.log(mpmath_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2)))                      
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr1_acb**2-2*curr2_acb**2
    output_val_acb += 2*b_low_acb*(flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())).log() 
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()                    
    print("The values from flint is: " + str(output_val_acb))
    
    deriv_scipy_1 = - 4 * curr1 
    deriv_scipy_1 += 2 * b_low * scipy_deriv(b_high, val1)/scipy_gauss_comp(b_high, val1 * np.sqrt(2))
    
    deriv_mpmath_1 = - 4 * curr1
    deriv_mpmath_1 += 2 * b_low * mpmath_deriv(b_high, val1)/mpmath_gauss_comp(b_high, val1 * np.sqrt(2))
    print("The a1 derivative from (scipy, mpmath) are: " + str(deriv_scipy_1)+ ", " + str(deriv_mpmath_1))
    
    deriv_flint_1 = - 4 * curr1_acb
    deriv_flint_1 += 2 * b_low_acb * flint_deriv(b_high_acb, val1_acb)/flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())
    print("The a1 derivative from flint is: " + str(deriv_flint_1))
    
    deriv_scipy_2 = - 4 * curr2 
    deriv_scipy_2 += 2 * (1-b_high) * mult_2 * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath_2 = - 4 * curr2 
    deriv_mpmath_2 += 2 * (1-b_high) * mult_2 * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The a2 derivative from (scipy, mpmath) are: " + str(deriv_scipy_2)+ ", " + str(deriv_mpmath_2))
    
    deriv_flint_2 = - 4 * curr2_acb
    deriv_flint_2 += 2 * (1-b_high_acb) * mult_2_acb * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The a2 derivative from flint is: " + str(deriv_flint_2))
    
    print("There exists an a1 correction: " + str(val1 < 0))
    print("The size of the correction is: " + str(2 * val1**2))
    print("There exists an a2 correction: " + str(val2 > 0))
    print("The size of the correction is: " + str(2 * val2**2))
    print()


# In[ ]:


# Removing b between .005 and .4925 and h+a_1 is negative, h+a_2 is negative. 
# This corresponds to Claim B.17 in the paper
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(5,20):
    list_of_steps.append((j,1000))
for j in range(2,25):
    list_of_steps.append((j,100))
for j in range(250,425):
    list_of_steps.append((j,1000))
for j in range(4250, 4725):
    list_of_steps.append((j,10000))
for j in range(23625, 24300):
    list_of_steps.append((j,50000))
for j in range(48600, 48800):
    list_of_steps.append((j,100000)) 
for j in range(98500, 98750):
    list_of_steps.append((j,200000)) 
for j in range(197500, 198000):
    list_of_steps.append((j,400000))
(curr1, curr2) = (-.086, -.451)
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    mult_1 = np.sqrt(b_high/b_low)
    mult_2 = np.sqrt((1-b_low)/(1-b_high))
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    mult_1_acb = (b_high_acb/b_low_acb).sqrt()
    mult_2_acb = ((1-b_low_acb)/(1-b_high_acb)).sqrt()
    
    # Iterative process for computing a_1 when h+a_1 < 0
    def iter_1_neg(a):
        val = (h+a) * mult_1
        upper1 = -(b_low)*math.exp(-val**2) * mult_1
        upper2 = integrate.nquad(g, [[((2*(1-b_high)/b_high)**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(b_high, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1*upper2/lower
    
    # Iterative process for computing a_2 when h+a_2 < 0
    def iter_2_neg(a):
        val = (h+a)*mult_2
        upper1 = -(1-b_high)*math.exp(-val**2) * mult_2
        upper2 = integrate.nquad(g, [[np.sqrt(2*b_low/(1-b_low))*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    (update_curr1, update_curr2) = (iter_1_neg(curr1), iter_2_neg(curr2))
    if abs(curr1 - update_curr1) + abs(curr2 - update_curr2)>eps:
        while abs(curr1 - iter_1_neg(curr1)) + abs(curr2 - iter_2_neg(curr2))>eps:
            for _ in range(5):
                (curr1, curr2) = ((iter_1_neg(curr1)+curr1)/2, (iter_2_neg(curr2)+curr2)/2)
    else:
        (curr1, curr2) = (update_curr1, update_curr2)
        
    val1 = (h+curr1) * mult_1
    val2 = (h+curr2) * mult_2
    
    curr1_acb = acb(curr1)
    curr2_acb = acb(curr2)
    val1_acb = (h_acb + curr1_acb) * mult_1_acb
    val2_acb = (h_acb + curr2_acb) * mult_2_acb
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr1) + ", " + str(curr2))
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val += 2*b_low*np.log(scipy_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val2 += 2*b_low*mp.log(mpmath_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2)))                      
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr1_acb**2-2*curr2_acb**2
    output_val_acb += 2*b_low_acb*(flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())).log() 
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()                    
    print("The values from flint is: " + str(output_val_acb))
    
    deriv_scipy_1 = - 4 * curr1 
    deriv_scipy_1 += 2 * b_low * mult_1 * scipy_deriv(b_high, val1)/scipy_gauss_comp(b_high, val1 * np.sqrt(2))
    
    deriv_mpmath_1 = - 4 * curr1
    deriv_mpmath_1 += 2 * b_low * mult_1 * mpmath_deriv(b_high, val1)/mpmath_gauss_comp(b_high, val1 * np.sqrt(2))
    print("The a1 derivative from (scipy, mpmath) are: " + str(deriv_scipy_1)+ ", " + str(deriv_mpmath_1))
    
    deriv_flint_1 = - 4 * curr1_acb
    deriv_flint_1 += 2 * b_low_acb * mult_1_acb * flint_deriv(b_high_acb, val1_acb)/flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())
    print("The a1 derivative from flint is: " + str(deriv_flint_1))
    
    deriv_scipy_2 = - 4 * curr2 
    deriv_scipy_2 += 2 * (1-b_high) * mult_2 * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath_2 = - 4 * curr2 
    deriv_mpmath_2 += 2 * (1-b_high) * mult_2 * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The a2 derivative from (scipy, mpmath) are: " + str(deriv_scipy_2)+ ", " + str(deriv_mpmath_2))
    
    deriv_flint_2 = - 4 * curr2_acb
    deriv_flint_2 += 2 * (1-b_high_acb) * mult_2_acb * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The a2 derivative from flint is: " + str(deriv_flint_2))
    
    print("There exists an a1 correction: " + str(val1 > 0))
    print("The size of the correction is: " + str(2 * val1**2))
    print("There exists an a2 correction: " + str(val2 > 0))
    print("The size of the correction is: " + str(2 * val2**2))
    print()
    if output_val > -.000015 or output_val2 > -.000015:
        print("Failure")
        break
    if abs(deriv_mpmath_1) + abs(deriv_mpmath_2) > .00001:
        print("Failure")
        break


# In[ ]:


# Removing b between .495 and .5 and h+a_1 is negative, h+a_2 is negative and region not near the optimum
# This corresponds to the proof of Claim B.3
h = .2484195
h_acb = acb(.2484195)

list_of_steps = []
for j in range(198000, 200000):
    list_of_steps.append((j,400000)) 
(curr1, curr2) = (-.445, -.445)
for (j,steps) in list_of_steps:
    b_low = j/steps
    b_high = (j+1)/steps
    mult_1 = np.sqrt(b_high/b_low)
    mult_2 = np.sqrt((1-b_low)/(1-b_high))
    
    b_low_acb = acb(j)/acb(steps)
    b_high_acb = acb(j+1)/acb(steps)
    mult_1_acb = (b_high_acb/b_low_acb).sqrt()
    mult_2_acb = ((1-b_low_acb)/(1-b_high_acb)).sqrt()
    
    # Iterative process for computing a_1 when h+a_1 < 0
    def iter_1_neg(a):
        val = (h+a) * mult_1
        upper1 = -(b_low)*math.exp(-val**2) * mult_1
        upper2 = integrate.nquad(g, [[((2*(1-b_high)/b_high)**.5)*val, np.inf]])[0]
        lower = scipy_gauss_comp(b_high, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1*upper2/lower
    
    # Iterative process for computing a_2 when h+a_2 < 0
    def iter_2_neg(a):
        val = (h+a)*mult_2
        upper1 = -(1-b_high)*math.exp(-val**2) * mult_2
        upper2 = integrate.nquad(g, [[np.sqrt(2*b_low/(1-b_low))*val, np.inf]])[0]
        lower = scipy_gauss_comp(1-b_low, val*np.sqrt(2))*np.sqrt(math.pi)
        return upper1 * upper2 / lower
    (update_curr1, update_curr2) = (iter_1_neg(curr1), iter_2_neg(curr2))
    if abs(curr1 - update_curr1) + abs(curr2 - update_curr2)>eps:
        while abs(curr1 - iter_1_neg(curr1)) + abs(curr2 - iter_2_neg(curr2))>eps:
            for _ in range(5):
                (curr1, curr2) = ((iter_1_neg(curr1)+curr1)/2, (iter_2_neg(curr2)+curr2)/2)
    else:
        (curr1, curr2) = (update_curr1, update_curr2)
        
    val1 = (h+curr1) * mult_1
    val2 = (h+curr2) * mult_2
    
    curr1_acb = acb(curr1)
    curr2_acb = acb(curr2)
    val1_acb = (h_acb + curr1_acb) * mult_1_acb
    val2_acb = (h_acb + curr2_acb) * mult_2_acb
    
    print("The current interval has j: " + str(j) + " and step-size: " + str(steps))
    print("The current certficate points is: " + str(curr1) + ", " + str(curr2))
    output_val = 2*np.log(2)-2*b_high*np.log(b_high)-2*(1-b_high)*np.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val += 2*b_low*np.log(scipy_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val += 2*(1-b_high)*np.log(scipy_gauss_comp(1-b_low, val2 * np.sqrt(2)))
    
    output_val2 = 2*mp.log(2)-2*b_high*mp.log(b_high)-2*(1-b_high)*mp.log(1-b_high)-2*curr1**2-2*curr2**2
    output_val2 += 2*b_low*mp.log(mpmath_gauss_comp(b_high, val1 * np.sqrt(2)))
    output_val2 += 2*(1-b_high)*mp.log(mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))) 
    
    print("The values from (scipy, mpmath) are: " + str(output_val)+ ", " + str(output_val2))
    
    output_val_acb = 2*acb(2).log()-2*b_high_acb*b_high_acb.log()-2*(1-b_high_acb)*(1-b_high_acb).log()-2*curr1_acb**2-2*curr2_acb**2
    output_val_acb += 2*b_low_acb*(flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())).log() 
    output_val_acb += 2*(1-b_high_acb)*(flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())).log()                    
    print("The values from flint is: " + str(output_val_acb))
    
    deriv_scipy_1 = - 4 * curr1 
    deriv_scipy_1 += 2 * b_low * mult_1 * scipy_deriv(b_high, val1)/scipy_gauss_comp(b_high, val1 * np.sqrt(2))
    
    deriv_mpmath_1 = - 4 * curr1
    deriv_mpmath_1 += 2 * b_low * mult_1 * mpmath_deriv(b_high, val1)/mpmath_gauss_comp(b_high, val1 * np.sqrt(2))
    print("The a1 derivative from (scipy, mpmath) are: " + str(deriv_scipy_1)+ ", " + str(deriv_mpmath_1))
    
    deriv_flint_1 = - 4 * curr1_acb
    deriv_flint_1 += 2 * b_low_acb * mult_1_acb * flint_deriv(b_high_acb, val1_acb)/flint_gauss_comp(b_high_acb, val1_acb * acb(2).sqrt())
    print("The a1 derivative from flint is: " + str(deriv_flint_1))
    
    deriv_scipy_2 = - 4 * curr2 
    deriv_scipy_2 += 2 * (1-b_high) * mult_2 * scipy_deriv(1-b_low, val2)/scipy_gauss_comp(1-b_low, val2 * np.sqrt(2))
    
    deriv_mpmath_2 = - 4 * curr2 
    deriv_mpmath_2 += 2 * (1-b_high) * mult_2 * mpmath_deriv(1-b_low, val2)/mpmath_gauss_comp(1-b_low, val2 * np.sqrt(2))
    print("The a2 derivative from (scipy, mpmath) are: " + str(deriv_scipy_2)+ ", " + str(deriv_mpmath_2))
    
    deriv_flint_2 = - 4 * curr2_acb
    deriv_flint_2 += 2 * (1-b_high_acb) * mult_2_acb * flint_deriv(1-b_low_acb, val2_acb)/flint_gauss_comp(1-b_low_acb, val2_acb * acb(2).sqrt())
    print("The a2 derivative from flint is: " + str(deriv_flint_2))
    
    if output_val > .00001 or output_val2 > .00001:
        print("Optimal Value is Far To Large")
        break
    if abs(curr1 + .445) > .0015 or abs(curr2 + .445) > .0015:
        print("Current Optimum is Very Far")
        break
    if abs(deriv_mpmath_1) + abs(deriv_mpmath_2) > .00001:
        print("Derivatives Unstable")
        break
    print()



==> IntegralSupplement.py <==
import scipy.integrate as integrate
import scipy.special as special
import numpy as np
import math
from mpmath import mp
import time
import multiprocessing
mp.dps = 15
tol = .00001
h = .2484195

# The multiprocessing code for Claim B.20 (Grid Search)
def integral_one(i,j):
    b = .495 + .00025 * i
    val2 = h-.45 + .00025 * j
    def error(t, z):
        return t*z*np.exp(-(t**2+z**2)/(4*b*(1-b))-(1/2-b)*t*z/(b*(1-b)))
    def error_mp(t, z):
        return t*z*mp.exp(-(t**2+z**2)/(4*b*(1-b))-(1/2-b)*t*z/(b*(1-b)))
    integ = integrate.nquad(error, [[val2, np.inf],[val2, np.inf]])[0]
    integ_mp_math = mp.quad(error_mp, [val2, mp.inf],[val2, mp.inf])
    if abs(integ - integ_mp_math) > tol:
        print("Tolerance Failure")
        print(integ - integ_mp_math)
    val = integ_mp_math * 4/math.pi
    return val

def process_integral_one(i, j):
    return integral_one(i, j)

# The multiprocessing code for Claim B.21 (Grid Search)
def integral_two(i,j):
    b = .495 + .00025 * i
    x = .5 - b
    val2 = h - .45 + .00025 * j
    def error(y, z):
        poly1 = (1 - 4*x**2*(y**2 + z**2) - 4*x*y*z)
        poly2 = ((1 - 2*(y - z)**2 + 4*y**2*z**2)/4 + x * (-1 + 2 * y**2 - 6*y*z + 2*z**2 + 4*y*z*(y**2 + z**2)))
        return 4*(poly1 * poly2)*np.exp(-(y**2+z**2))/math.pi/.495
    def error_mp(y, z):
        poly1 = (1 - 4*x**2*(y**2 + z**2) - 4*x*y*z)
        poly2 = ((1 - 2*(y - z)**2 + 4*y**2*z**2)/4 + x * (-1 + 2 * y**2 - 6*y*z + 2*z**2 + 4*y*z*(y**2 + z**2)))
        return 4*(poly1 * poly2)*mp.exp(-(y**2+z**2))/math.pi/.495
    integ = integrate.nquad(error, [[val2, np.inf],[val2, np.inf]])[0]
    integ_mp = mp.quad(error_mp, [val2, mp.inf],[val2, mp.inf])
    if abs(integ - integ_mp) > tol:
        print("Tolerance Failure")
    return integ_mp

def process_integral_two(i,j):
    return integral_two(i,j)

==> VerificationOfHessianConditions.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import scipy.integrate as integrate
import scipy.special as special
import numpy as np
import math
from mpmath import mp
import time
import multiprocessing
mp.dps = 15
tol = .00001
import IntegralSupplement


# In[2]:


# Various auxillary functions which are used throughout the computation
def g(t):
    return np.exp(-t**2/2)/np.sqrt(2*math.pi)

# These functions compute the probability that P[\sqrt{corr}Z_1 \pm \sqrt{1-corr}Z_2\ge val].
def scipy_gauss_comp(corr, val):
    p = 2 * corr - 1
    integ1 = integrate.nquad(g,[[-np.inf, -val]])[0]
    integ2 = integrate.nquad(lambda x: mp.exp(-val**2/(1+x))*mp.sqrt(1/(1-x**2)), [[0, p]])[0]/2/math.pi
    return integ1**2 + integ2

def mpmath_gauss_comp(corr, val):
    p = 2 * corr - 1
    integ1 = mp.quad(lambda x: mp.exp(-x**2/2)/mp.sqrt(2*math.pi), [-np.inf, -val])
    integ2 = mp.quad(lambda x: mp.exp(-val**2/(1+x))*mp.sqrt(1/(1-x**2)), [0, p])/2/math.pi
    return integ1**2 + integ2


# In[3]:


# We collect the one-off estimates which are not based on grid search in the proofs of Lemma B.18
# Estimates in Claim B.19
h = .2484195
b_high = .505
b_low = .495
print(scipy_gauss_comp(b_high, (h-.45) * np.sqrt(2 * b_high/b_low)))
print(mpmath_gauss_comp(b_high, (h-.45) * np.sqrt(2 * b_high/b_low)))
print(scipy_gauss_comp(b_low, (h-.44) * np.sqrt(2 * b_low/b_high)))
print(mpmath_gauss_comp(b_low, (h-.44) * np.sqrt(2 * b_low/b_high)))
print()

# Initial integral which is estimated in Claim B.20
shift = .005
def error_function(t,x):
    return (4 * shift**3 + 4 * shift**2 * abs(t*x) + shift * abs(2*t**2 + 2*x**2 - 1)) * np.exp(-.99*(t**2+x**2))
def error_function_mp(t,x):
    return (4 * shift**3 + 4 * shift**2 * abs(t*x) + shift * abs(2*t**2 + 2*x**2 - 1)) * mp.exp(-.99*(t**2+x**2))
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0] * ((b_high * b_low) ** -2.5)/8/math.pi
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, mp.inf]) * ((b_high * b_low) ** -2.5)/8/math.pi
print(integ)
print(integ_mp)
print()

# The second integral estimated in Claim B.20 to remove the \beta portion in the denominator
shift = .005
def error_function(t,x):
    return abs(t*x) * np.exp(-.99*(t**2+x**2))
def error_function_mp(t,x):
    return abs(t*x) * mp.exp(-.99*(t**2+x**2))
factor = (1/8/((b_low*b_high)**(2.5)) - 4)/math.pi
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0] 
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, mp.inf]) 
print(integ * factor)
print(integ_mp * factor)
print()

# The shift in \alpha integral in Claim B.20
max_val = abs(h-.45)
def error_function(t):
    return abs(t) * np.exp(-.99*t**2)
def error_function_mp(t):
    return abs(t) * mp.exp(-.99*t**2)
print(integrate.nquad(error_function, [[h-.45, np.inf]])[0] * 8/math.pi * max_val)
print(mp.quad(error_function_mp, [h-.45, np.inf])  * 8/math.pi * max_val)
print()

# The shift in \beta integral in Claim B.20
max_val = abs(h-.45)
def error_function(t,x):
    return abs(t*x) * (.041*(t**2+x**2) + 4.01 * abs(t*x))*np.exp(-.99*(t**2+x**2))
def error_function_mp(t, x):
    return abs(t*x) * (.041*(t**2+x**2) + 4.01 * abs(t*x))*mp.exp(-.99*(t**2+x**2))
print(integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0]  * 4/math.pi )
print(mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, mp.inf]) * 4/math.pi)
print()


# In[4]:


# The Q1 integral in Claim B.21
h = .2484195
shift = .005
def error_function(t,x):
    return abs(4.5 * t**4 + 4.5 * x**4 + 17 * t**2 * x**2) * np.exp(-.99*(t**2+x**2))
def error_function_mp(t,x):
    return abs(4.5 * t**4 + 4.5 * x**4 + 17 * t**2 * x**2) * mp.exp(-.99*(t**2+x**2))
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0]
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, mp.inf])
factor = shift ** 2 * 2.575
print(integ * factor)
print(integ_mp * factor)
print()

# The initial Q2 integral in Claim B.21
h = .2484195
shift = .005
def error_function(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    return (poly + poly2) * np.exp(-.99*(t**2+x**2))
def error_function_mp(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    return (poly + poly2) * mp.exp(-.99*(t**2+x**2))
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0]
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, mp.inf])
print(integ)
print(integ_mp)
print()

# The Taylor expansion simplfication of the integral 
h = .2484195
shift = .005
max_val = abs(h-.45)
def error_function(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    poly3 = (2 * 10**(-8))* (x**2 + t**2) + (2 * 10**(-6)) * abs(x*t)
    return (poly + poly2) * poly3 * np.exp(-.99*(t**2+x**2))
def error_function_mp(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    poly3 = (2 * 10**(-8))* (x**2 + t**2) + (2 * 10**(-6)) * abs(x*t)
    return (poly + poly2) * poly3 * mp.exp(-.99*(t**2+x**2))
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0] * 4/math.pi/.495
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, np.inf]) * 4/math.pi/.495
print(integ)
print(integ_mp)
print()

# The second Taylor expansion simplfication of the integral 
h = .2484195
shift = .005
max_val = abs(h-.45)
def error_function(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    val = 4 * shift ** 2 * (t**2 + x**2) + 4 * shift * abs(t * x)
    mult = (t**2+x**2) /2
    return (poly + poly2) * np.exp(-(t**2+x**2)/2) * abs(np.exp(val - mult) - np.exp(-mult) * (val + 1))
def error_function_mp(t,x):
    poly = shift * abs(-1 + 2 * x** 2 - 6 *t * x + 2* t**2 + 4*t*x*(t**2+x**2))
    poly2 = abs(1-2*(t-x)**2 + 4*t**2*x**2)/4
    val = 4 * shift ** 2 * (t**2 + x**2) + 4 * shift * abs(t * x)
    return (poly + poly2) * mp.exp(-(t**2+x**2)) * abs(mp.exp(val)-val-1)
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0] * 4/math.pi/.495
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, np.inf]) * 4/math.pi/.495
print(integ)
print(integ_mp)
print()

# The derivative in alpha for a multidimensional integral
h = .2484195
shift = .005
max_val = abs(h-.45)
def error_function(x):
    poly = shift * (1 + 2 * x**2 + 6 * max_val * abs(x) + 2* max_val**2 + 4*max_val*abs(x)*(max_val**2+x**2))
    poly2 = (1+4*(max_val)**2 + 4*x**2 + 4*max_val**2*x**2)/4
    val = (1 + 4 * shift**2 * (max_val**2+x**2) + 4 * shift * abs(max_val * x))
    return (poly + poly2) * np.exp(-x**2) * val
def error_function_mp(x):
    poly = shift * (1 + 2 * x**2 + 6 * max_val * abs(x) + 2* max_val**2 + 4*max_val*abs(x)*(max_val**2+x**2))
    poly2 = (1+4*(max_val)**2 + 4*x**2 + 4*max_val**2*x**2)/4
    val = (1 + 4 * shift**2 * (max_val**2+x**2) + 4 * shift * abs(max_val * x))
    return (poly + poly2) * mp.exp(-x**2) * val
integ = integrate.nquad(error_function, [[h-.45, np.inf]])[0] * 8/math.pi/.495
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf]) * 8/math.pi/.495
print(integ)
print(integ_mp)
print()

# The derivative in beta for a multidimensional integral 
h = .2484195
shift = .005
max_val = abs(h-.45)
def error_function(y,z):
    poly = abs(-1+2*y**2-7*y*z+6*y**3*z + 2*z**2 - 4*y**2*z**2 + 6*y*z**3 + 4*y**3*z**3)
    poly2 = shift * abs(-2*y**2 + 4*y**4 + 8*y*z - 24*y**3*z - 2*z**2 + 56*y**2*z**2 -40*y**4*z**2 -24*y*z**3 + 4*z**4 -40*y**2*z**4)
    poly3 = shift**2 * abs(12*y**2 - 24*y**4 + 72*y**3*z - 48*y**5*z + 12*z**2 - 48*y**2*z**2 + 72*y*z**3 - 96*y**3*z**3 - 24*z**4 - 48*y*z**5)
    return (poly + poly2 + poly3) * np.exp(-(y**2+z**2))
def error_function_mp(y,z):
    poly = abs(-1+2*y**2-7*y*z+6*y**3*z + 2*z**2 - 4*y**2*z**2 + 6*y*z**3 + 4*y**3*z**3)
    poly2 = shift * abs(-2*y**2 + 4*y**4 + 8*y*z - 24*y**3*z - 2*z**2 + 56*y**2*z**2 -40*y**4*z**2 -24*y*z**3 + 4*z**4 -40*y**2*z**4)
    poly3 = shift**2 * abs(12*y**2 - 24*y**4 + 72*y**3*z - 48*y**5*z + 12*z**2 - 48*y**2*z**2 + 72*y*z**3 - 96*y**3*z**3 - 24*z**4 - 48*y*z**5)
    return (poly + poly2 + poly3) * mp.exp(-(y**2+z**2))
integ = integrate.nquad(error_function, [[h-.45, np.inf],[h-.45, np.inf]])[0] * 4/math.pi/.495
integ_mp = mp.quad(error_function_mp, [h-.45, mp.inf],[h-.45, np.inf]) * 4/math.pi/.495
print(integ)
print(integ_mp)
print()


# In[5]:


# The computation corresponding to Claim B.20 (Grid Search)
num_i = 41
num_j = 41

start = time.time()
pool = multiprocessing.Pool()
results_one = pool.starmap(IntegralSupplement.process_integral_one, [(i,j) for i in range(num_i) for j in range(num_j)])
pool.close()
pool.join()

print(time.time()-start)
print(min(results_one))
print(max(results_one))


# In[ ]:


# The computation corresponding to Claim B.21 (Grid Search)
num_i = 41
num_j = 41

start = time.time()
pool = multiprocessing.Pool()
results_two = pool.starmap(IntegralSupplement.process_integral_two, [(i,j) for i in range(num_i) for j in range(num_j)])
pool.close()
pool.join()

print(time.time()-start)
print(max(results_two))


